Reproducible Dynamic Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness Audit for Model Acceptance

Dynamic parameter identification of low-cost robot arms is challenging because limited sensing and drivetrain nonidealities can yield models that predict measured torques well but are physically unsuitable for model-based control. This paper presents a reproducible dynamic parameter identification pipeline for CRANE-X7, a low-cost seven-degree-of-freedom arm driven by modular smart actuators. A 39-parameter OpenSYMORO base-parameter model is identified without CAD inertial data using fully specified single-joint and adjacent-pair excitation, ordinary least squares, a conditional semidefinite-programming projection, and closed-loop input error refinement. Model acceptance is decided by a separate positive-definiteness audit of the identified inertia matrix over 221,875 sampled configurations. Experiments cover 40 identification trajectories at four sampling intervals and three held-out validation trajectories. The reduced model improves held-out prediction over the full 65-parameter model on all seven identification trajectories used for the model comparison. Fixed-configuration analyses show the distinct role of the feasibility audit: models with similar torque predictions can produce unstable acceleration-resolved dynamics and reverse the direction of the inertia inversion. For the selected identification trajectory, two executions separated by 26 days yield a 1.25% relative spread in held-out root-mean-square error. The accepted model passes audits with five random seeds, and sensitivity analyses quantify the effects of the sampling interval and of torque-constant uncertainty. The complete trajectory specification and numerical record support independent implementation and comparison. These results establish predictive performance, inertia-matrix feasibility, and repeatability as complementary criteria for evaluatingdynamic models of low-cost arms.

==> anc/README.md <==
# Excitation trajectories for CRANE-X7 dynamic parameter identification

Ancillary files of

> J. Oaki, K. Yamane, K. Inami and S. Sakaino,
> "Reproducible Dynamic Parameter Identification for a Low-Cost Robot Arm:
> A Positive-Definiteness Audit for Model Acceptance," arXiv:2605.15949.

This package contains the complete numerical specification of the trajectories
used in the paper: the 40 identification trajectories and the 3 held-out
validation trajectories; in `solver_check/`, the minimal MATLAB test problem
referred to in Appendix D-F of the paper.  Each
trajectory file gives the waypoints, the speed of each
segment, and the two per-axis constants that the interpolation needs, and
nothing else. The numbers are those of the command files that were executed on
the robot; the controller's own opcodes and labels have been removed, because
they describe our controller rather than the excitation.

Appendix B of the paper describes the design behind these numbers: the two
primitive types, the single-joint block, the three adjacent-pair blocks, and
the block sequence of each trajectory. This file describes only the format and
the interpolation, so that the trajectories can be regenerated or replayed on
other hardware.

## Contents

```
trajectories/
  PA01.txt ... PA11.txt    Posture-A family      (11)
  PB01.txt ... PB11.txt    Posture-B family      (11)
  PC01.txt ... PC11.txt    Posture-C family      (11)
  AP01.txt ... AP05.txt    adjacent-pair only    (5)
  AG01.txt,   AG02.txt     aggregated            (2)
  V01.txt ... V03.txt      validation, held out  (3)
solver_check/
  lsqnonlin_limit_test.m          MATLAB test problem behind Appendix D-F
  lsqnonlin_limit_test_output.txt its output on MATLAB R2024b Update 9
```

Each file states in one sentence which blocks it contains, in the terms of
Appendix B of the paper.

## File format

Lines beginning with `#` are comments. Every other line is one segment:

```
   <q1> <q2> <q3> <q4> <q5> <q6> <q7> <q8>   <speed>
```

nine whitespace-separated numbers. `q1`--`q7` are the absolute target angles of
the arm joints in degrees, `q8` is the hand axis, and `speed` is the peak speed
of that segment as a percentage of that axis's `v_max`. It is a percentage of
the per-axis ceiling, not of a fixed reference speed: at 90 % the peak velocity
is 247.3 deg/s on Axes 1 and 3--8 and 158.3 deg/s on Axis 2. Tables XIV and XV of
the paper express the excitation speed settings as fractions of
the per-axis ceiling; 0.90 corresponds to 90 here and is not multiplied by
another trajectory-level factor. At the normal level, proximal pair primitives
use 75 and distal pair and hand primitives use 90. At a reduced level, excitation
primitives use 30 or 60. Posture-transition speeds are specified by the
individual rows. The terminal row has a speed field of 20 and commands no
displacement, as described below.

The comment header of every file carries three per-axis rows:

| row | meaning |
|---|---|
| `v_max [deg/s]` | velocity ceiling of each axis, which `speed` is a percentage of |
| `T_a   [s]`     | nominal duration of one 4-1-4 ramp for that axis |
| `start [deg]`   | posture the arm is assumed to be at when the first segment begins; it is not commanded |

They are identical in all 43 files:

```
v_max   274.800 175.872 274.800 274.800 274.800 274.800 274.800 274.800   deg/s
T_a       0.40    0.20    0.40    0.40    0.20    0.20    0.20    0.20     s
start     0.00    0.00    0.00  -90.00    0.00    0.00    0.00    0.00     deg
```

Axis 2 has the lower velocity ceiling because it uses an XM540-W270 actuator
while the other seven axes use XM430-W350.

Every file assumes the initial posture `start` (qA, J4 = -90 deg) and ends at
q0, all joints at 0 deg. The final row repeats q0 with a speed field of 20;
because the preceding row already reaches q0, this row commands no additional
displacement. No dwell is inserted between segments; a 1 s dwell follows the
final row before the record ends.

## Interpolation: synchronized 4-1-4

Each segment is a point-to-point 4-1-4 profile: a cubic-polynomial velocity
ramp, a constant-velocity phase, and the mirrored ramp. On a ramp of duration
`Ta` reaching peak velocity `V`, with `s = t/Ta`,

```
    qdot(t)  = V * (3 s^2 - 2 s^3)
    qddot(t) = (6 V / Ta) * s * (1 - s)
```

so position is quartic in `t` and acceleration is a parabola that vanishes at
both ends of the ramp. The reference acceleration is therefore continuous at
every segment boundary.

Planning of one segment:

1. Each axis is planned independently. `Ta` is `T_a` for that axis and `V` is
   `v_max * speed / 100`, signed by the direction of travel. One ramp covers
   `V*Ta/2`, so accelerating and decelerating together cover `V*Ta`. If the
   displacement `dq` satisfies `|dq| >= |V*Ta|` there is a constant-velocity
   phase; otherwise the profile keeps its shape and the ramp shrinks to
   `Ta' = sqrt(|dq| * Ta / |V|)` with no constant-velocity phase.
2. The longest of the per-axis segment times is taken, and every axis is
   replanned to that time, so all axes start and finish together. After
   replanning, `V = dq / Tc`, where `Tc` is the segment time less one ramp.
   If `2*Ta >= Tf`, then `Ta` is reduced to `Tf/2`.
3. Axes with zero displacement are skipped.

The arm comes to rest at every waypoint. No path blending is used.

## Execution conditions used in the paper

The trajectories were executed on CRANE-X7 in current-command mode from a Linux
PC (Ubuntu 24.04, Core i7-7700) at a 1 ms control cycle, under the fixed
feedforward-plus-feedback controller of Sec. III-B. Measurements were logged at
1 ms and resampled to 10, 20, 40 and 80 ms for identification. AG02, the
trajectory whose solution is finally accepted, lasts about 110 s.

## Solver check

Appendix D-F of the paper reports that nine of the 160 CLIE refinements stopped
on lsqnonlin's iteration limit after 401 iterations and 16,080 function
evaluations, although the documented default `MaxFunctionEvaluations`
(`100*numberOfVariables`, 3,900 for 39 parameters) was not changed. The file
`solver_check/lsqnonlin_limit_test.m` reproduces this on a 39-variable test
problem with the same algorithm and the same default iteration and evaluation
limits (trust-region-reflective, finite-difference Jacobian, `UseParallel =
false`); it differs from the CLIE runs in setting `FunctionTolerance`,
`StepTolerance` and `OptimalityTolerance` to zero, solely so that only the two
limits can stop the run (with the paper's `FunctionTolerance = 1e-6` the test
problem converges after 6 iterations). `lsqnonlin_limit_test_output.txt` is the
diary of one run on MATLAB R2024b Update 9: the function count advances by 40
per iteration, `output.iterations = 401`, `output.funcCount = 16080`,
`exitflag = 0`, and the exit message names `MaxIterations`. Entering the
evaluation limit numerically (`MaxFunctionEvaluations = 3900`) instead of
leaving the default `'100*numberOfVariables'` makes the same run stop after 97
iterations and 3,920 evaluations, so it is the default setting as left, not the
algorithm, that lets the runs continue. The message appears in the language of the
MATLAB installation (Japanese on the authors' machine); its English form is
"Solver stopped prematurely. lsqnonlin stopped because it exceeded the
iteration limit, options.MaxIterations = 4.000000e+02." The test problem is
unrelated to the robot; it isolates the solver's behaviour, which is reported
in the paper as observed.

## Reuse

These files are released so that the excitation design of the paper can be
reproduced and compared against. If you use them, please cite the paper above.
The robot is the RT Corporation CRANE-X7 with the cross-structure hand of
[Yamane et al.]; the joint numbering and zero posture follow Fig. 1 and Table 1
of the paper.


==> anc/solver_check/lsqnonlin_limit_test.m <==
function lsqnonlin_limit_test(outfile)
% lsqnonlin_limit_test -- minimal reproduction of the stopping behaviour
% reported in Appendix D-F of
%   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
%   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
%   Audit for Model Acceptance," arXiv:2605.15949.
%
% The CLIE refinements of the paper call lsqnonlin with the trust-region-
% reflective algorithm, FunctionTolerance = 1e-6, UseParallel = false and
% every other option at its default, so MaxIterations = 400 and
% MaxFunctionEvaluations = '100*numberOfVariables' (= 3,900 for the 39
% parameters).  Nine of the 160 runs stopped on MaxIterations after 401
% iterations and 16,080 function evaluations, the Jacobian being obtained
% by finite differences (39 evaluations + 1 per iteration).  This script
% shows the same behaviour on a 39-variable test problem with the same
% algorithm and the same default limit settings: it stops on the iteration
% limit with output.iterations = 401 and output.funcCount = 16,080, i.e. the
% documented evaluation limit does not intervene.  It differs from the CLIE
% runs in one respect: FunctionTolerance, StepTolerance and
% OptimalityTolerance are set to zero, solely so that only the two limits
% can stop the run (with FunctionTolerance = 1e-6, as in CLIE, this test
% problem converges after 6 iterations; 151 of the 160 CLIE runs stopped on
% that tolerance).  Entering the evaluation limit numerically,
% o.MaxFunctionEvaluations = 3900, makes the same run stop after 97
% iterations and 3,920 evaluations: it is the default setting as left, the
% string '100*numberOfVariables', that does not bind.
%
% Usage:  lsqnonlin_limit_test            (writes lsqnonlin_limit_test_output.txt)
% Tested: MATLAB R2024b Update 9, Optimization Toolbox, Windows 11.
% The solver's exit message is printed in the language of the MATLAB
% installation; on the authors' machine it is Japanese.  Its English form is
%   "Solver stopped prematurely. lsqnonlin stopped because it exceeded the
%    iteration limit, options.MaxIterations = 4.000000e+02."

if nargin < 1, outfile = 'lsqnonlin_limit_test_output.txt'; end
if exist(outfile, 'file'), delete(outfile); end
diary(outfile); diary on
c = onCleanup(@() diary('off'));

fprintf('MATLAB %s\n', version);
o = optimoptions(@lsqnonlin, 'Algorithm', 'trust-region-reflective', ...
    'Display', 'iter', 'UseParallel', false, 'FunctionTolerance', 1e-6);
fprintf('MaxFunctionEvaluations as set: %s\n', string(o.MaxFunctionEvaluations));
fprintf('MaxIterations as set: %d\n', o.MaxIterations);

% only the two limits may stop the run
o.FunctionTolerance = 0; o.StepTolerance = 0; o.OptimalityTolerance = 0;

x0 = 3*ones(39, 1);
f  = @(x) [x - 1; x.^2 - 1.5];          % 78 residuals, inconsistent, minimum > 0
lb = -100*abs(x0); ub = 100*abs(x0);    % the bound rule of Appendix D-F

[~, ~, ~, exitflag, output] = lsqnonlin(f, x0, lb, ub, o);

fprintf('\nexitflag          = %d\n', exitflag);
fprintf('output.iterations = %d\n', output.iterations);
fprintf('output.funcCount  = %d\n', output.funcCount);
fprintf('output.message    :\n%s\n', output.message);
end


==> anc/solver_check/lsqnonlin_limit_test_output.txt <==
MATLAB 24.2.0.3212159 (R2024b) Update 9
MaxFunctionEvaluations as set: 100*numberOfVariables
MaxIterations as set: 400

                                            Norm of      First-order 
 Iteration  Func-count      Resnorm            step       optimality
     0         40           2349.75                         1.42e+04
     1         80           110.035        0.453827          1.8e+03      
     2        120           3.68248        0.164494              185      
     3        160           1.68673       0.0293718             8.62      
     4        200           1.68187      0.00153197            0.219      
     5        240           1.68187      3.9095e-05          0.00527      
     6        280           1.68187      9.4227e-07         0.000127      
     7        320           1.68187     2.26334e-08         3.05e-06      
     8        360           1.68187     5.46086e-10         1.49e-13      
     9        400           1.68187     2.70256e-17         1.49e-13      
    10        440           1.68187     6.75639e-18         1.49e-13      
    11        480           1.68187      1.6891e-18         1.49e-13      
    12        520           1.68187     4.22275e-19         1.49e-13      
    13        560           1.68187     1.05569e-19         1.49e-13      
    14        600           1.68187     2.63922e-20         1.49e-13      
    15        640           1.68187     6.59804e-21         1.49e-13      
    16        680           1.68187     1.64951e-21         1.49e-13      
    17        720           1.68187     4.12377e-22         1.49e-13      
    18        760           1.68187     1.03094e-22         1.49e-13      
    19        800           1.68187     2.57736e-23         1.49e-13      
    20        840           1.68187      6.4434e-24         1.49e-13      
    21        880           1.68187     1.61085e-24         1.49e-13      
    22        920           1.68187     4.02712e-25         1.49e-13      
    23        960           1.68187     1.00678e-25         1.49e-13      
    24       1000           1.68187     2.51695e-26         1.49e-13      
    25       1040           1.68187     6.29238e-27         1.49e-13      
    26       1080           1.68187      1.5731e-27         1.49e-13      
    27       1120           1.68187     3.93274e-28         1.49e-13      
    28       1160           1.68187     9.83184e-29         1.49e-13      
    29       1200           1.68187     2.45796e-29         1.49e-13      
    30       1240           1.68187      6.1449e-30         1.49e-13      
    31       1280           1.68187     1.53623e-30         1.49e-13      
    32       1320           1.68187     3.84056e-31         1.49e-13      
    33       1360           1.68187     9.60141e-32         1.49e-13      
    34       1400           1.68187     2.40035e-32         1.49e-13      
    35       1440           1.68187     6.00088e-33         1.49e-13      
    36       1480           1.68187     1.50022e-33         1.49e-13      
    37       1520           1.68187     3.75055e-34         1.49e-13      
    38       1560           1.68187     9.37638e-35         1.49e-13      
    39       1600           1.68187     2.34409e-35         1.49e-13      
    40       1640           1.68187     5.86024e-36         1.49e-13      
    41       1680           1.68187     1.46506e-36         1.49e-13      
    42       1720           1.68187     3.66265e-37         1.49e-13      
    43       1760           1.68187     9.15662e-38         1.49e-13      
    44       1800           1.68187     2.28915e-38         1.49e-13      
    45       1840           1.68187     5.72289e-39         1.49e-13      
    46       1880           1.68187     1.43072e-39         1.49e-13      
    47       1920           1.68187      3.5768e-40         1.49e-13      
    48       1960           1.68187     8.94201e-41         1.49e-13      
    49       2000           1.68187      2.2355e-41         1.49e-13      
    50       2040           1.68187     5.58876e-42         1.49e-13      
    51       2080           1.68187     1.39719e-42         1.49e-13      
    52       2120           1.68187     3.49297e-43         1.49e-13      
    53       2160           1.68187     8.73243e-44         1.49e-13      
    54       2200           1.68187     2.18311e-44         1.49e-13      
    55       2240           1.68187     5.45777e-45         1.49e-13      
    56       2280           1.68187     1.36444e-45         1.49e-13      
    57       2320           1.68187     3.41111e-46         1.49e-13      
    58       2360           1.68187     8.52777e-47         1.49e-13      
    59       2400           1.68187     2.13194e-47         1.49e-13      
    60       2440           1.68187     5.32985e-48         1.49e-13      
    61       2480           1.68187     1.33246e-48         1.49e-13      
    62       2520           1.68187     3.33116e-49         1.49e-13      
    63       2560           1.68187      8.3279e-50         1.49e-13      
    64       2600           1.68187     2.08197e-50         1.49e-13      
    65       2640           1.68187     5.20494e-51         1.49e-13      
    66       2680           1.68187     1.30123e-51         1.49e-13      
    67       2720           1.68187     3.25308e-52         1.49e-13      
    68       2760           1.68187     8.13271e-53         1.49e-13      
    69       2800           1.68187     2.03318e-53         1.49e-13      
    70       2840           1.68187     5.08294e-54         1.49e-13      
    71       2880           1.68187     1.27074e-54         1.49e-13      
    72       2920           1.68187     3.17684e-55         1.49e-13      
    73       2960           1.68187      7.9421e-56         1.49e-13      
    74       3000           1.68187     1.98553e-56         1.49e-13      
    75       3040           1.68187     4.96381e-57         1.49e-13      
    76       3080           1.68187     1.24095e-57         1.49e-13      
    77       3120           1.68187     3.10238e-58         1.49e-13      
    78       3160           1.68187     7.75596e-59         1.49e-13      
    79       3200           1.68187     1.93899e-59         1.49e-13      
    80       3240           1.68187     4.84747e-60         1.49e-13      
    81       3280           1.68187     1.21187e-60         1.49e-13      
    82       3320           1.68187     3.02967e-61         1.49e-13      
    83       3360           1.68187     7.57418e-62         1.49e-13      
    84       3400           1.68187     1.89354e-62         1.49e-13      
    85       3440           1.68187     4.73386e-63         1.49e-13      
    86       3480           1.68187     1.18347e-63         1.49e-13      
    87       3520           1.68187     2.95866e-64         1.49e-13      
    88       3560           1.68187     7.39666e-65         1.49e-13      
    89       3600           1.68187     1.84916e-65         1.49e-13      
    90       3640           1.68187     4.62291e-66         1.49e-13      
    91       3680           1.68187     1.15573e-66         1.49e-13      
    92       3720           1.68187     2.88932e-67         1.49e-13      
    93       3760           1.68187      7.2233e-68         1.49e-13      
    94       3800           1.68187     1.80582e-68         1.49e-13      
    95       3840           1.68187     4.51456e-69         1.49e-13      
    96       3880           1.68187     1.12864e-69         1.49e-13      
    97       3920           1.68187      2.8216e-70         1.49e-13      
    98       3960           1.68187       7.054e-71         1.49e-13      
    99       4000           1.68187      1.7635e-71         1.49e-13      
   100       4040           1.68187     4.40875e-72         1.49e-13      
   101       4080           1.68187     1.10219e-72         1.49e-13      
   102       4120           1.68187     2.75547e-73         1.49e-13      
   103       4160           1.68187     6.88867e-74         1.49e-13      
   104       4200           1.68187     1.72217e-74         1.49e-13      
   105       4240           1.68187     4.30542e-75         1.49e-13      
   106       4280           1.68187     1.07636e-75         1.49e-13      
   107       4320           1.68187     2.69089e-76         1.49e-13      
   108       4360           1.68187     6.72722e-77         1.49e-13      
   109       4400           1.68187     1.68181e-77         1.49e-13      
   110       4440           1.68187     4.20451e-78         1.49e-13      
   111       4480           1.68187     1.05113e-78         1.49e-13      
   112       4520           1.68187     2.62782e-79         1.49e-13      
   113       4560           1.68187     6.56955e-80         1.49e-13      
   114       4600           1.68187     1.64239e-80         1.49e-13      
   115       4640           1.68187     4.10597e-81         1.49e-13      
   116       4680           1.68187     1.02649e-81         1.49e-13      
   117       4720           1.68187     2.56623e-82         1.49e-13      
   118       4760           1.68187     6.41558e-83         1.49e-13      
   119       4800           1.68187     1.60389e-83         1.49e-13      
   120       4840           1.68187     4.00974e-84         1.49e-13      
   121       4880           1.68187     1.00243e-84         1.49e-13      
   122       4920           1.68187     2.50609e-85         1.49e-13      
   123       4960           1.68187     6.26521e-86         1.49e-13      
   124       5000           1.68187      1.5663e-86         1.49e-13      
   125       5040           1.68187     3.91576e-87         1.49e-13      
   126       5080           1.68187      9.7894e-88         1.49e-13      
   127       5120           1.68187     2.44735e-88         1.49e-13      
   128       5160           1.68187     6.11837e-89         1.49e-13      
   129       5200           1.68187     1.52959e-89         1.49e-13      
   130       5240           1.68187     3.82398e-90         1.49e-13      
   131       5280           1.68187     9.55996e-91         1.49e-13      
   132       5320           1.68187     2.38999e-91         1.49e-13      
   133       5360           1.68187     5.97497e-92         1.49e-13      
   134       5400           1.68187     1.49374e-92         1.49e-13      
   135       5440           1.68187     3.73436e-93         1.49e-13      
   136       5480           1.68187     9.33589e-94         1.49e-13      
   137       5520           1.68187     2.33397e-94         1.49e-13      
   138       5560           1.68187     5.83493e-95         1.49e-13      
   139       5600           1.68187     1.45873e-95         1.49e-13      
   140       5640           1.68187     3.64683e-96         1.49e-13      
   141       5680           1.68187     9.11708e-97         1.49e-13      
   142       5720           1.68187     2.27927e-97         1.49e-13      
   143       5760           1.68187     5.69818e-98         1.49e-13      
   144       5800           1.68187     1.42454e-98         1.49e-13      
   145       5840           1.68187     3.56136e-99         1.49e-13      
   146       5880           1.68187     8.9034e-100         1.49e-13      
   147       5920           1.68187    2.22585e-100         1.49e-13      
   148       5960           1.68187    5.56463e-101         1.49e-13      
   149       6000           1.68187    1.39116e-101         1.49e-13      
   150       6040           1.68187    3.47789e-102         1.49e-13      
   151       6080           1.68187    8.69473e-103         1.49e-13      
   152       6120           1.68187    2.17368e-103         1.49e-13      
   153       6160           1.68187    5.43421e-104         1.49e-13      
   154       6200           1.68187    1.35855e-104         1.49e-13      
   155       6240           1.68187    3.39638e-105         1.49e-13      
   156       6280           1.68187    8.49095e-106         1.49e-13      
   157       6320           1.68187    2.12274e-106         1.49e-13      
   158       6360           1.68187    5.30684e-107         1.49e-13      
   159       6400           1.68187    1.32671e-107         1.49e-13      
   160       6440           1.68187    3.31678e-108         1.49e-13      
   161       6480           1.68187    8.29194e-109         1.49e-13      
   162       6520           1.68187    2.07299e-109         1.49e-13      
   163       6560           1.68187    5.18246e-110         1.49e-13      
   164       6600           1.68187    1.29562e-110         1.49e-13      
   165       6640           1.68187    3.23904e-111         1.49e-13      
   166       6680           1.68187     8.0976e-112         1.49e-13      
   167       6720           1.68187     2.0244e-112         1.49e-13      
   168       6760           1.68187      5.061e-113         1.49e-13      
   169       6800           1.68187    1.26525e-113         1.49e-13      
   170       6840           1.68187    3.16312e-114         1.49e-13      
   171       6880           1.68187    7.90781e-115         1.49e-13      
   172       6920           1.68187    1.97695e-115         1.49e-13      
   173       6960           1.68187    4.94238e-116         1.49e-13      
   174       7000           1.68187     1.2356e-116         1.49e-13      
   175       7040           1.68187    3.08899e-117         1.49e-13      
   176       7080           1.68187    7.72247e-118         1.49e-13      
   177       7120           1.68187    1.93062e-118         1.49e-13      
   178       7160           1.68187    4.82654e-119         1.49e-13      
   179       7200           1.68187    1.20664e-119         1.49e-13      
   180       7240           1.68187    3.01659e-120         1.49e-13      
   181       7280           1.68187    7.54148e-121         1.49e-13      
   182       7320           1.68187    1.88537e-121         1.49e-13      
   183       7360           1.68187    4.71342e-122         1.49e-13      
   184       7400           1.68187    1.17836e-122         1.49e-13      
   185       7440           1.68187    2.94589e-123         1.49e-13      
   186       7480           1.68187    7.36472e-124         1.49e-13      
   187       7520           1.68187    1.84118e-124         1.49e-13      
   188       7560           1.68187    4.60295e-125         1.49e-13      
   189       7600           1.68187    1.15074e-125         1.49e-13      
   190       7640           1.68187    2.87684e-126         1.49e-13      
   191       7680           1.68187    7.19211e-127         1.49e-13      
   192       7720           1.68187    1.79803e-127         1.49e-13      
   193       7760           1.68187    4.49507e-128         1.49e-13      
   194       7800           1.68187    1.12377e-128         1.49e-13      
   195       7840           1.68187    2.80942e-129         1.49e-13      
   196       7880           1.68187    7.02355e-130         1.49e-13      
   197       7920           1.68187    1.75589e-130         1.49e-13      
   198       7960           1.68187    4.38972e-131         1.49e-13      
   199       8000           1.68187    1.09743e-131         1.49e-13      
   200       8040           1.68187    2.74357e-132         1.49e-13      
   201       8080           1.68187    6.85893e-133         1.49e-13      
   202       8120           1.68187    1.71473e-133         1.49e-13      
   203       8160           1.68187    4.28683e-134         1.49e-13      
   204       8200           1.68187    1.07171e-134         1.49e-13      
   205       8240           1.68187    2.67927e-135         1.49e-13      
   206       8280           1.68187    6.69818e-136         1.49e-13      
   207       8320           1.68187    1.67454e-136         1.49e-13      
   208       8360           1.68187    4.18636e-137         1.49e-13      
   209       8400           1.68187    1.04659e-137         1.49e-13      
   210       8440           1.68187    2.61648e-138         1.49e-13      
   211       8480           1.68187    6.54119e-139         1.49e-13      
   212       8520           1.68187     1.6353e-139         1.49e-13      
   213       8560           1.68187    4.08824e-140         1.49e-13      
   214       8600           1.68187    1.02206e-140         1.49e-13      
   215       8640           1.68187    2.55515e-141         1.49e-13      
   216       8680           1.68187    6.38788e-142         1.49e-13      
   217       8720           1.68187    1.59697e-142         1.49e-13      
   218       8760           1.68187    3.99242e-143         1.49e-13      
   219       8800           1.68187    9.98106e-144         1.49e-13      
   220       8840           1.68187    2.49527e-144         1.49e-13      
   221       8880           1.68187    6.23816e-145         1.49e-13      
   222       8920           1.68187    1.55954e-145         1.49e-13      
   223       8960           1.68187    3.89885e-146         1.49e-13      
   224       9000           1.68187    9.74713e-147         1.49e-13      
   225       9040           1.68187    2.43678e-147         1.49e-13      
   226       9080           1.68187    6.09196e-148         1.49e-13      
   227       9120           1.68187    1.52299e-148         1.49e-13      
   228       9160           1.68187    3.80747e-149         1.49e-13      
   229       9200           1.68187    9.51868e-150         1.49e-13      
   230       9240           1.68187    2.37967e-150         1.49e-13      
   231       9280           1.68187    5.94918e-151         1.49e-13      
   232       9320           1.68187    1.48729e-151         1.49e-13      
   233       9360           1.68187    3.71823e-152         1.49e-13      
   234       9400           1.68187    9.29559e-153         1.49e-13      
   235       9440           1.68187     2.3239e-153         1.49e-13      
   236       9480           1.68187    5.80974e-154         1.49e-13      
   237       9520           1.68187    1.45244e-154         1.49e-13      
   238       9560           1.68187    3.63109e-155         1.49e-13      
   239       9600           1.68187    9.07772e-156         1.49e-13      
   240       9640           1.68187    2.26943e-156         1.49e-13      
   241       9680           1.68187    5.67358e-157         1.49e-13      
   242       9720           1.68187    1.41839e-157         1.49e-13      
   243       9760           1.68187    3.54598e-158         1.49e-13      
   244       9800           1.68187    8.86496e-159         1.49e-13      
   245       9840           1.68187    2.21624e-159         1.49e-13      
   246       9880           1.68187     5.5406e-160         1.49e-13      
   247       9920           1.68187    1.38508e-160         1.49e-13      
   248       9960           1.68187    3.46494e-161         1.49e-13      
   249      10000           1.68187    8.60871e-162         1.49e-13      
   250      10040           1.68187    2.22276e-162         1.49e-13      
   251      10080           1.68187               0         1.49e-13      
   252      10120           1.68187               0         1.49e-13      
   253      10160           1.68187               0         1.49e-13      
   254      10200           1.68187               0         1.49e-13      
   255      10240           1.68187               0         1.49e-13      
   256      10280           1.68187               0         1.49e-13      
   257      10320           1.68187               0         1.49e-13      
   258      10360           1.68187               0         1.49e-13      
   259      10400           1.68187               0         1.49e-13      
   260      10440           1.68187               0         1.49e-13      
   261      10480           1.68187               0         1.49e-13      
   262      10520           1.68187               0         1.49e-13      
   263      10560           1.68187               0         1.49e-13      
   264      10600           1.68187               0         1.49e-13      
   265      10640           1.68187               0         1.49e-13      
   266      10680           1.68187               0         1.49e-13      
   267      10720           1.68187               0         1.49e-13      
   268      10760           1.68187               0         1.49e-13      
   269      10800           1.68187               0         1.49e-13      
   270      10840           1.68187               0         1.49e-13      
   271      10880           1.68187               0         1.49e-13      
   272      10920           1.68187               0         1.49e-13      
   273      10960           1.68187               0         1.49e-13      
   274      11000           1.68187               0         1.49e-13      
   275      11040           1.68187               0         1.49e-13      
   276      11080           1.68187               0         1.49e-13      
   277      11120           1.68187               0         1.49e-13      
   278      11160           1.68187               0         1.49e-13      
   279      11200           1.68187               0         1.49e-13      
   280      11240           1.68187               0         1.49e-13      
   281      11280           1.68187               0         1.49e-13      
   282      11320           1.68187               0         1.49e-13      
   283      11360           1.68187               0         1.49e-13      
   284      11400           1.68187               0         1.49e-13      
   285      11440           1.68187               0         1.49e-13      
   286      11480           1.68187               0         1.49e-13      
   287      11520           1.68187               0         1.49e-13      
   288      11560           1.68187               0         1.49e-13      
   289      11600           1.68187               0         1.49e-13      
   290      11640           1.68187               0         1.49e-13      
   291      11680           1.68187               0         1.49e-13      
   292      11720           1.68187               0         1.49e-13      
   293      11760           1.68187               0         1.49e-13      
   294      11800           1.68187               0         1.49e-13      
   295      11840           1.68187               0         1.49e-13      
   296      11880           1.68187               0         1.49e-13      
   297      11920           1.68187               0         1.49e-13      
   298      11960           1.68187               0         1.49e-13      
   299      12000           1.68187               0         1.49e-13      
   300      12040           1.68187               0         1.49e-13      
   301      12080           1.68187               0         1.49e-13      
   302      12120           1.68187               0         1.49e-13      
   303      12160           1.68187               0         1.49e-13      
   304      12200           1.68187               0         1.49e-13      
   305      12240           1.68187               0         1.49e-13      
   306      12280           1.68187               0         1.49e-13      
   307      12320           1.68187               0         1.49e-13      
   308      12360           1.68187               0         1.49e-13      
   309      12400           1.68187               0         1.49e-13      
   310      12440           1.68187               0         1.49e-13      
   311      12480           1.68187               0         1.49e-13      
   312      12520           1.68187               0         1.49e-13      
   313      12560           1.68187               0         1.49e-13      
   314      12600           1.68187               0         1.49e-13      
   315      12640           1.68187               0         1.49e-13      
   316      12680           1.68187               0         1.49e-13      
   317      12720           1.68187               0         1.49e-13      
   318      12760           1.68187               0         1.49e-13      
   319      12800           1.68187               0         1.49e-13      
   320      12840           1.68187               0         1.49e-13      
   321      12880           1.68187               0         1.49e-13      
   322      12920           1.68187               0         1.49e-13      
   323      12960           1.68187               0         1.49e-13      
   324      13000           1.68187               0         1.49e-13      
   325      13040           1.68187               0         1.49e-13      
   326      13080           1.68187               0         1.49e-13      
   327      13120           1.68187               0         1.49e-13      
   328      13160           1.68187               0         1.49e-13      
   329      13200           1.68187               0         1.49e-13      
   330      13240           1.68187               0         1.49e-13      
   331      13280           1.68187               0         1.49e-13      
   332      13320           1.68187               0         1.49e-13      
   333      13360           1.68187               0         1.49e-13      
   334      13400           1.68187               0         1.49e-13      
   335      13440           1.68187               0         1.49e-13      
   336      13480           1.68187               0         1.49e-13      
   337      13520           1.68187               0         1.49e-13      
   338      13560           1.68187               0         1.49e-13      
   339      13600           1.68187               0         1.49e-13      
   340      13640           1.68187               0         1.49e-13      
   341      13680           1.68187               0         1.49e-13      
   342      13720           1.68187               0         1.49e-13      
   343      13760           1.68187               0         1.49e-13      
   344      13800           1.68187               0         1.49e-13      
   345      13840           1.68187               0         1.49e-13      
   346      13880           1.68187               0         1.49e-13      
   347      13920           1.68187               0         1.49e-13      
   348      13960           1.68187               0         1.49e-13      
   349      14000           1.68187               0         1.49e-13      
   350      14040           1.68187               0         1.49e-13      
   351      14080           1.68187               0         1.49e-13      
   352      14120           1.68187               0         1.49e-13      
   353      14160           1.68187               0         1.49e-13      
   354      14200           1.68187               0         1.49e-13      
   355      14240           1.68187               0         1.49e-13      
   356      14280           1.68187               0         1.49e-13      
   357      14320           1.68187               0         1.49e-13      
   358      14360           1.68187               0         1.49e-13      
   359      14400           1.68187               0         1.49e-13      
   360      14440           1.68187               0         1.49e-13      
   361      14480           1.68187               0         1.49e-13      
   362      14520           1.68187               0         1.49e-13      
   363      14560           1.68187               0         1.49e-13      
   364      14600           1.68187               0         1.49e-13      
   365      14640           1.68187               0         1.49e-13      
   366      14680           1.68187               0         1.49e-13      
   367      14720           1.68187               0         1.49e-13      
   368      14760           1.68187               0         1.49e-13      
   369      14800           1.68187               0         1.49e-13      
   370      14840           1.68187               0         1.49e-13      
   371      14880           1.68187               0         1.49e-13      
   372      14920           1.68187               0         1.49e-13      
   373      14960           1.68187               0         1.49e-13      
   374      15000           1.68187               0         1.49e-13      
   375      15040           1.68187               0         1.49e-13      
   376      15080           1.68187               0         1.49e-13      
   377      15120           1.68187               0         1.49e-13      
   378      15160           1.68187               0         1.49e-13      
   379      15200           1.68187               0         1.49e-13      
   380      15240           1.68187               0         1.49e-13      
   381      15280           1.68187               0         1.49e-13      
   382      15320           1.68187               0         1.49e-13      
   383      15360           1.68187               0         1.49e-13      
   384      15400           1.68187               0         1.49e-13      
   385      15440           1.68187               0         1.49e-13      
   386      15480           1.68187               0         1.49e-13      
   387      15520           1.68187               0         1.49e-13      
   388      15560           1.68187               0         1.49e-13      
   389      15600           1.68187               0         1.49e-13      
   390      15640           1.68187               0         1.49e-13      
   391      15680           1.68187               0         1.49e-13      
   392      15720           1.68187               0         1.49e-13      
   393      15760           1.68187               0         1.49e-13      
   394      15800           1.68187               0         1.49e-13      
   395      15840           1.68187               0         1.49e-13      
   396      15880           1.68187               0         1.49e-13      
   397      15920           1.68187               0         1.49e-13      
   398      15960           1.68187               0         1.49e-13      
   399      16000           1.68187               0         1.49e-13      
   400      16040           1.68187               0         1.49e-13      
   401      16080           1.68187               0         1.49e-13      

ソルバーが途中で停止しました。

lsqnonlin は反復制限、options.options.MaxIterations = 4.000000e+02 
を超過したため、停止しました。


exitflag          = 0
output.iterations = 401
output.funcCount  = 16080
output.message    :
ソルバーが途中で停止しました。

lsqnonlin は反復制限、options.options.MaxIterations = 4.000000e+02 
を超過したため、停止しました。


==> anc/trajectories/AG01.txt <==
# CRANE-X7 excitation trajectory AG01
#
# The three adjacent-pair blocks in sequence.
# 52 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/AG02.txt <==
# CRANE-X7 excitation trajectory AG02
#
# The single-joint block at Postures A, B and C, then the three
# adjacent-pair blocks.  The longest trajectory in the set, the only one
# containing every block of the design, and the one whose identified
# solution is accepted in the paper.
# 163 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/AP01.txt <==
# CRANE-X7 excitation trajectory AP01
#
# Pair block alpha, used standalone.  Its opening segment enters the block
# directly from the initial posture and is the one place in the whole set
# where Axes 1, 2 and 4 move together.
# 15 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/AP02.txt <==
# CRANE-X7 excitation trajectory AP02
#
# Pair block gamma, used standalone.
# 19 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/AP03.txt <==
# CRANE-X7 excitation trajectory AP03
#
# Pair block beta, used standalone.  No segment of this file moves more
# than two arm joints.
# 19 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/AP04.txt <==
# CRANE-X7 excitation trajectory AP04
#
# Pair block gamma at speed factor 0.30.  Same waypoints as AP02.
# 19 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    30.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/AP05.txt <==
# CRANE-X7 excitation trajectory AP05
#
# Pair block gamma at speed factor 0.60.  Same waypoints as AP02.
# 19 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    60.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PA01.txt <==
# CRANE-X7 excitation trajectory PA01
#
# Single-joint block at Posture A three times, at speed factors 0.30, 0.60
# and 0.90, then the three adjacent-pair blocks at 0.90.
# 157 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PA02.txt <==
# CRANE-X7 excitation trajectory PA02
#
# Single-joint block at Posture A, then the three adjacent-pair blocks.
# 87 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PA03.txt <==
# CRANE-X7 excitation trajectory PA03
#
# Single-joint block at Posture A, then pair block alpha.
# 51 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PA04.txt <==
# CRANE-X7 excitation trajectory PA04
#
# Single-joint block at Posture A, then pair block beta.
# 55 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PA05.txt <==
# CRANE-X7 excitation trajectory PA05
#
# Single-joint block at Posture A, then pair block gamma.
# 55 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PA06.txt <==
# CRANE-X7 excitation trajectory PA06
#
# Single-joint block at Posture A, then pair block alpha, at speed factor
# 0.60.
# 51 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PA07.txt <==
# CRANE-X7 excitation trajectory PA07
#
# Single-joint block at Posture A, then pair block alpha, at speed factor
# 0.30.
# 51 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PA08.txt <==
# CRANE-X7 excitation trajectory PA08
#
# Single-joint block at Posture A, then pair block beta, at speed factor
# 0.60.
# 55 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PA09.txt <==
# CRANE-X7 excitation trajectory PA09
#
# Single-joint block at Posture A, then pair block beta, at speed factor
# 0.30.
# 55 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PA10.txt <==
# CRANE-X7 excitation trajectory PA10
#
# Single-joint block at Posture A, then pair block gamma, at speed factor
# 0.60.
# 55 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    60.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PA11.txt <==
# CRANE-X7 excitation trajectory PA11
#
# Single-joint block at Posture A, then pair block gamma, at speed factor
# 0.30.
# 55 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
    -60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
     60.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00    -60.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00     60.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00     90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00     90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00    -90.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00     90.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00    -24.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    30.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PB01.txt <==
# CRANE-X7 excitation trajectory PB01
#
# Single-joint block at Posture B three times, at speed factors 0.30, 0.60
# and 0.90, then the three adjacent-pair blocks at 0.90.
# 160 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -30.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -60.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PB02.txt <==
# CRANE-X7 excitation trajectory PB02
#
# Single-joint block at Posture B, then the three adjacent-pair blocks.
# 88 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PB03.txt <==
# CRANE-X7 excitation trajectory PB03
#
# Single-joint block at Posture B, then pair block alpha.
# 52 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PB04.txt <==
# CRANE-X7 excitation trajectory PB04
#
# Single-joint block at Posture B, then pair block beta.
# 56 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PB05.txt <==
# CRANE-X7 excitation trajectory PB05
#
# Single-joint block at Posture B, then pair block gamma.
# 56 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PB06.txt <==
# CRANE-X7 excitation trajectory PB06
#
# Single-joint block at Posture B, then pair block alpha, at speed factor
# 0.60.
# 52 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PB07.txt <==
# CRANE-X7 excitation trajectory PB07
#
# Single-joint block at Posture B, then pair block alpha, at speed factor
# 0.30.
# 52 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PB08.txt <==
# CRANE-X7 excitation trajectory PB08
#
# Single-joint block at Posture B, then pair block beta, at speed factor
# 0.60.
# 56 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PB09.txt <==
# CRANE-X7 excitation trajectory PB09
#
# Single-joint block at Posture B, then pair block beta, at speed factor
# 0.30.
# 56 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PB10.txt <==
# CRANE-X7 excitation trajectory PB10
#
# Single-joint block at Posture B, then pair block gamma, at speed factor
# 0.60.
# 56 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    60.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PB11.txt <==
# CRANE-X7 excitation trajectory PB11
#
# Single-joint block at Posture B, then pair block gamma, at speed factor
# 0.30.
# 56 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
    -60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
     60.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00    -60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00     60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00     90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00     90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00     89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00    -90.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00     90.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    30.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PC01.txt <==
# CRANE-X7 excitation trajectory PC01
#
# Single-joint block at Posture C three times, at speed factors 0.30, 0.60
# and 0.90, then the three adjacent-pair blocks at 0.90.
# 170 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00    -30.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00    -60.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PC02.txt <==
# CRANE-X7 excitation trajectory PC02
#
# Single-joint block at Posture C, then the three adjacent-pair blocks.
# 90 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PC03.txt <==
# CRANE-X7 excitation trajectory PC03
#
# Single-joint block at Posture C, then pair block alpha.
# 54 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PC04.txt <==
# CRANE-X7 excitation trajectory PC04
#
# Single-joint block at Posture C, then pair block beta.
# 58 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PC05.txt <==
# CRANE-X7 excitation trajectory PC05
#
# Single-joint block at Posture C, then pair block gamma.
# 58 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    75.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    75.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    75.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    90.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    75.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    90.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PC06.txt <==
# CRANE-X7 excitation trajectory PC06
#
# Single-joint block at Posture C, then pair block alpha, at speed factor
# 0.60.
# 54 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PC07.txt <==
# CRANE-X7 excitation trajectory PC07
#
# Single-joint block at Posture C, then pair block alpha, at speed factor
# 0.30.
# 54 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00    -60.00    -60.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PC08.txt <==
# CRANE-X7 excitation trajectory PC08
#
# Single-joint block at Posture C, then pair block beta, at speed factor
# 0.60.
# 58 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PC09.txt <==
# CRANE-X7 excitation trajectory PC09
#
# Single-joint block at Posture C, then pair block beta, at speed factor
# 0.30.
# 58 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PC10.txt <==
# CRANE-X7 excitation trajectory PC10
#
# Single-joint block at Posture C, then pair block gamma, at speed factor
# 0.60.
# 58 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    60.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    60.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    60.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/PC11.txt <==
# CRANE-X7 excitation trajectory PC11
#
# Single-joint block at Posture C, then pair block gamma, at speed factor
# 0.30.
# 58 segments.  Appendix B of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
    -60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
     60.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00    -60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00    -60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00     60.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00    -90.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00     90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00     90.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00     89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00     89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -90.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00    -90.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00     90.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00    -24.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
     60.00     60.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00     60.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00      0.00      0.00   -150.00      0.00    -89.00      0.00      0.00    30.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00    -60.00    -60.00    -60.00      0.00    -89.00      0.00      0.00    30.00
      0.00    -60.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00    -60.00    -60.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00      0.00      0.00    -89.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00    -60.00    -60.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00    -60.00    -60.00      0.00    30.00
      0.00     60.00      0.00   -150.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     90.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    30.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/V01.txt <==
# CRANE-X7 excitation trajectory V01
#
# Held out from identification.  All seven arm joints driven simultaneously
# between -45 and +45 deg and back, at one speed factor.
# 10 segments.  Appendix B-G of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00
     45.00    -45.00     45.00    -45.00     45.00    -45.00     45.00      0.00    50.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    50.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    50.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    50.00
    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00      0.00    50.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    50.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    50.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    50.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/V02.txt <==
# CRANE-X7 excitation trajectory V02
#
# Held out from identification.  The waypoints of V01 repeated at three
# speed factors.
# 26 segments.  Appendix B-G of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00
     45.00    -45.00     45.00    -45.00     45.00    -45.00     45.00      0.00    20.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    20.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00
    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00      0.00    20.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    20.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00
     45.00    -45.00     45.00    -45.00     45.00    -45.00     45.00      0.00    40.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    40.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    40.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    40.00
    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00      0.00    40.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    40.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    40.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    40.00
     45.00    -45.00     45.00    -45.00     45.00    -45.00     45.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00


==> anc/trajectories/V03.txt <==
# CRANE-X7 excitation trajectory V03
#
# Held out from identification.  Four-joint arm groups, wrist groups and
# shoulder-to-wrist alternations, at three speed factors.  The most
# comprehensive of the three; Figs. 7 and 8 of the paper show it.
# 54 segments.  Appendix B-G of the paper gives the trajectory design;
# README.md gives the profile and the synchronization rule.
#
# Ancillary files of
#   J. Oaki, K. Yamane, K. Inami and S. Sakaino, "Reproducible Dynamic
#   Parameter Identification for a Low-Cost Robot Arm: A Positive-Definiteness
#   Audit for Model Acceptance," arXiv:2605.15949.
#
# Per-axis constants
#   v_max [deg/s]    274.800   175.872   274.800   274.800   274.800   274.800   274.800   274.800
#   T_a   [s]           0.40      0.20      0.40      0.40      0.20      0.20      0.20      0.20
#   start [deg]         0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00
#
# One line per segment: the eight absolute target joint angles in degrees,
# then the peak speed of that segment as a percentage of v_max for each
# axis.  J1 to J7 are the arm joints and J8 is the hand.  All axes are
# synchronized to the slowest, the arm comes to rest at every waypoint, and
# no dwell is inserted except 1 s after the last segment.
#
#       J1        J2        J3        J4        J5        J6        J7        J8    speed
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    20.00
    -30.00    -25.00    -45.00   -115.00      0.00      0.00      0.00      0.00    20.00
     60.00    -70.00     45.00    -25.00      0.00      0.00      0.00      0.00    20.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    20.00
    -30.00    -25.00    -45.00   -115.00      0.00      0.00      0.00      0.00    40.00
     60.00    -70.00     45.00    -25.00      0.00      0.00      0.00      0.00    40.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    40.00
    -30.00    -25.00    -45.00   -115.00      0.00      0.00      0.00      0.00    60.00
     60.00    -70.00     45.00    -25.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00   -115.00    -25.00    -25.00    -25.00      0.00    20.00
      0.00      0.00      0.00    -25.00     90.00     89.00     90.00      0.00    20.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    20.00
      0.00      0.00      0.00   -115.00    -25.00    -25.00    -25.00      0.00    40.00
      0.00      0.00      0.00    -25.00     90.00     89.00     90.00      0.00    40.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    40.00
      0.00      0.00      0.00   -115.00    -25.00    -25.00    -25.00      0.00    60.00
      0.00      0.00      0.00    -25.00     90.00     89.00     90.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
      0.00     45.00      0.00    -45.00      0.00     45.00      0.00      0.00    20.00
      0.00    -45.00      0.00   -135.00      0.00    -45.00      0.00      0.00    20.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    20.00
      0.00     45.00      0.00    -45.00      0.00     45.00      0.00      0.00    40.00
      0.00    -45.00      0.00   -135.00      0.00    -45.00      0.00      0.00    40.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    40.00
      0.00     45.00      0.00    -45.00      0.00     45.00      0.00      0.00    60.00
      0.00    -45.00      0.00   -135.00      0.00    -45.00      0.00      0.00    60.00
      0.00      0.00      0.00    -90.00      0.00      0.00      0.00      0.00    60.00
     45.00    -45.00     45.00    -45.00     45.00    -45.00     45.00      0.00    20.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    20.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00
    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00      0.00    20.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    20.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00
     45.00    -45.00     45.00    -45.00     45.00    -45.00     45.00      0.00    40.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    40.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    40.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    40.00
    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00      0.00    40.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    40.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    40.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    40.00
     45.00    -45.00     45.00    -45.00     45.00    -45.00     45.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00    -45.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00     45.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    60.00
      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00    20.00

